Streamlining Software Reviews: Efficient Predictive Modeling with Minimal Examples

This paper proposes a new challenge problem for software analytics. In the process we shall call "software review", a panel of SMEs (subject matter experts) review examples of software behavior to recommend how to improve that's software's operation. SME time is usually extremely limited so, ideally, this panel can complete this optimization task after looking at just a small number of very informative, examples. To support this review process, we explore methods that train a predictive model to guess if some oracle will like/dislike the next example. Such a predictive model can work with the SMEs to guide them in their exploration of all the examples. Also, after the panelists leave, that model can be used as an oracle in place of the panel (to handle new examples, while the panelists are busy, elsewhere). In 31 case studies (ranging from from high-level decisions about software processes to low-level decisions about how to configure video encoding software), we show that such predictive models can be built using as few as 12 to 30 labels. To the best of our knowledge, this paper's success with only a handful of examples (and no large language model) is unprecedented. In accordance with the principles of open science, we offer all our code and data at https://github.com/timm/ez/tree/Stable-EMSE-paper so that others can repeat/refute/improve these results.

==> srcz/cols.py <==
class SYM:  # summarizes stream of symbols
  def __init__(self,name=" ",column=0): |\circled{1}|
    self.name, self.column, self.n, self.has = txt, column, 0, Counter() 

  def add(self,x)   : ...   # add a count for x |\circled{8}|
  def dist(self,x,y): ...   # use Aha to get distance between two syms |\circled{3}|
  def like(self,x,m,prior): # return prob that x is in self  |\circled{4}|
    return (self.has.get(x, 0) + m*prior) / (self.n + m) |\circled{7}|

class NUM: # summarizes stream of numbers
  def __init__(self, name=" ",column=0): |\circled{1}|
   self.name, self.column, self.n = name, at, 0
   self.mu, self.m2, self.sd, self.lo, self.hi  = 0,0,0, 1E30, -1E30
   self.heaven =  0 if txt[-1] == "-" else 1 # minimize if ends with "-"  |\circled{2}| 

  def norm(self,x)   : ... # normalizes x to 0..1 for self.lo..self.hi
  def dist(self,x,y) : ... # use Aha to get distance between two numerics. |\circled{3}|
  def add(self,x)    : ... # use x to update lo,hi, mu, and sd |\circled{7}|
  def like(self,x,*_):     # return prob of x is in a normal pdf of self.mu and self.sd  
    return |$\frac{1}{(\sigma+\epsilon)\sqrt{2\pi}} \exp\left(-(x-\mu)^2/(2\sigma^2 +\epsilon)\right)$|  

==> srcz/data.py <==
def names2columns(row): |\twenty|
   return [(NUM if s[0].isupper() else SYM)(s,i) for i,s in enumerate(row)] 

class DATA: # Hold rows, summarized in column headers 
  def __init__(self): self.rows, self.x, self.y, self.klass, self.cols = [],[],[],[],None  

  def adds(self, rows, sort=False):
    [self.add(row) for row in rows]
    if sort: self.sort() |\circled{5}|
    return self
    
  def add(self,row): # store the row; update the column summaries | \circled{6} |   
    if   self.cols
    then self.rows += [row]
         [c.add(row[c.column]) for c in self.cols if row[c.column] != "?"] # Avoid 'dont know'   
    else self.headers(names2columns(row))

  def headers(self,cols): |\circled{3}|  
    [self._header(col, col.txt[0], col.txt[-1]) for col in cols]
    return self
    
  def _header(self, col, a, z):
    self.cols += [col]
    if a != "X": 
       if z == "!": self.klass = col
       (self.y if z in "+-!" else self.x).append(col) |\circled{4}|   
 
  def clone(self, rows=[], sort=False): # make a similar structure with new rows
    return DATA().headers(names2columns(self.names)).adds(rows,sort)

  def sort(self): # sort rows by d2h
     self.rows = sorted(self.rows, self.d2h)
     
  def d2h(self,row): # return Y-distance to  best Y via Equation |\ref{d2h}|
    d = sum(abs(c.heaven - c.norm(row[c.column]))^the.p for c in self.y) |\circled{6} |
    return (d/len(self.y))**(1/the.p)

  def dist(self, row1, row2): # return X-distance row1 to row2  
    d = sum(c.dist(row1[c.column],row2[c.column])**the.p for c in self.x) |\circled{6} |
    return (d/len(self.x))**(1/the.p)

  def like(self,row,nall,nh,m=1,k=2): # return log likelihood of row is in self  |\circled{8}| 
    prior = (len(self.rows) + k) / (nall + k*nh)
    tmp   = [col.like(row[col.colulmn], m, prior)  for col in self.x] |\circled{7} |
    return sum(math.log(x) for x in tmp + [prior]) |\circled{9}|
